Liouville gravity as a magnetized particle on the quantum hyperbolic disk

We work out a precise duality between Liouville gravity, in its formulation as sinh dilaton gravity with a finite Dirichlet boundary, and the rotationally symmetric sector of a charged particle on the quantum hyperbolic disk, in the presence of a magnetic field set by the boundary value of the dilaton. We identify the quantum hyperbolic disk with the quantization of the classical AdS$_2$ saddle of Liouville gravity, the Weyl frame measured by one of the two Liouville fields, and we show that the bulk Hamiltonian reproduces exactly the magnetized quantum-disk Laplacian. The non commutativity of the disk coordinates is the canonical commutator of the gravitational phase space. Based on this duality, Liouville gravity correlators are rephrased as gravitationally dressed Witten diagrams on the quantum hyperbolic disk, in which bulk matter lines interact with the magnetized boundary particle. We evaluate the matter two-point function at any value of the magnetic field: at fixed Mellin momentum of the matter line, the matrix element is given by a $b$-deformed $6j$ symbol. In the strong-field limit, loops localize close to the boundary and the results reduce to the known Liouville gravity and, upon analytic continuation of the central charge, double-scaled SYK correlators. Away from the strong-field regime, the expressions receive additional non-perturbative contributions, which we characterize in the JT limit as instanton bounces using the method of exact WKB. In the Liouville CFT formulation, we propose to interpret them as the insertion of non-trivial degenerate bulk vertex operators that modify the smooth no-boundary state in the closed channel.

==> anc/fig_rq.py <==
"""Numerics for Figure 11 (Appendix C): eigenfunction (2.21) continued to real q.
Mellin representation (C.1) with the product form (C.3)-(C.4) of the integrand,
f(t) = K (-q)^t G(q^{2t}) omega(t), integrated on the vertical contour Re t = c."""
import numpy as np
lam, B, theta = 0.6, 0.3, 1.1          # q=e^{-lam/2}, q^{2B}=e^{-0.18}, E=cos(theta)
q = np.exp(-lam/2); q2 = q*q; qt = np.exp(-4*np.pi**2/lam); s = theta/lam
NP = 200                                # terms kept in the q^2-Pochhammer products
def poch(a, p, N):
    k = np.arange(N); return np.prod(1 - np.multiply.outer(a, p**k), axis=-1)
def G(z):
    return poch(q**(1-2*B)*z, q2, NP)**2/(poch(z*np.exp(1j*theta), q2, NP)*poch(z*np.exp(-1j*theta), q2, NP))
def omega(t):
    e = np.exp(2j*np.pi*t)
    num = poch(qt*e*np.exp(2*np.pi*s), qt, 6)*poch(qt*e*np.exp(-2*np.pi*s), qt, 6)
    den = poch(-e*np.exp(-2j*np.pi*B), qt, 6)*poch(-qt*e*np.exp(-2j*np.pi*B), qt, 6)
    return num/den
c = 0.4                                  # 0 < c < B+1/2 separates the poles
def chi(w, ymax=None, dy=0.004):
    """chi on the line w = log x + i eta (eta>0 makes the upward tail converge)."""
    eta = w.imag
    ymax = ymax or 40/eta
    y = np.arange(-12, ymax, dy); t = c + 1j*y
    integrand = np.exp(t*w)*G(np.exp(-lam*t))*omega(t)
    return np.trapezoid(integrand, y)/(2*np.pi)
def heine(x, N=400):
    a1, a2 = q**(1+2*B)*np.exp(1j*theta), q**(1+2*B)*np.exp(-1j*theta)
    tot, term = 0, 1
    for n in range(N):
        tot += term
        term *= (1-a1*q2**n)*(1-a2*q2**n)/((1-q2**(n+1))**2)*x
    return tot
if __name__ == "__main__":
    import sys
    eta = float(sys.argv[1]) if len(sys.argv) > 1 else 0.3
    for x in [0.2, 0.5, 0.8]:
        v = chi(np.log(x)+1j*eta)
        h = x**(0.5+B)*heine(x)       # compare at the same small eta: x^{t} -> x^{1/2+B} e^{i eta (1/2+B)}
        print(x, v, h, v/(h*np.exp(1j*eta*(0.5+B))))

# ---- tail summed exactly: for y > y0, omega = 1 to machine precision and G is periodic
P = 2*np.pi/lam; y0 = 8.0
def chi_fast(w, dy=0.002):
    y = np.linspace(-12, y0, int(round((y0+12)/dy))+1); t = c + 1j*y
    body = np.trapezoid(np.exp(t*w)*G(np.exp(-lam*t))*omega(t), y)
    yp = np.linspace(y0, y0+P, int(round(P/dy))+1); tp = c + 1j*yp
    per = np.trapezoid(np.exp(tp*w)*G(np.exp(-lam*tp)), yp)
    return (body + per/(1-np.exp(1j*P*w)))/(2*np.pi)

# ---- vectorized version: the integrand factors G*omega do not depend on Lambda
_dy = 0.002
_y = np.linspace(-12, y0, int(round((y0+12)/_dy))+1); _t = c + 1j*_y
_wb = np.full(_y.size, _dy); _wb[[0, -1]] *= 0.5
_Fb = G(np.exp(-lam*_t))*omega(_t)*_wb
_yp = np.linspace(y0, y0+P, int(round(P/_dy))+1); _tp = c + 1j*_yp
_wp = np.full(_yp.size, _yp[1]-_yp[0]); _wp[[0, -1]] *= 0.5
_Fp = G(np.exp(-lam*_tp))*_wp
def chi_vec(w):
    w = np.atleast_1d(w)
    body = np.exp(np.outer(w, _t)) @ _Fb
    per = np.exp(np.outer(w, _tp)) @ _Fp
    return (body + per/(1-np.exp(1j*P*w)))/(2*np.pi)


==> anc/make_fig_rq.py <==
"""Produces fig_fb_asc.pdf (Figure 11). Run: python3 make_fig_rq.py"""
import numpy as np, matplotlib; matplotlib.use('Agg'); import matplotlib.pyplot as plt
from fig_rq import *
eta0 = 1e-7                                  # chi is evaluated on Im Lambda = -pi + eta0
xs = np.unique(np.concatenate([np.geomspace(0.03, 100, 1500)] +
      [x0*(1+np.linspace(-0.04, 0.04, 200)) for x0 in q2**(-np.arange(8))]))
xs = xs[np.min(np.abs(np.log(xs)[:,None]-lam*np.arange(8)[None,:]),axis=1) > 2e-4]
chis = np.concatenate([chi_vec(np.log(xs[i:i+200])+1j*eta0) for i in range(0, xs.size, 200)])
norm = chi_vec(np.log(0.5)+1j*eta0)[0]
chin = chis/norm
xh = xs[xs < 0.995]; hn = np.array([x**(0.5+B)*heine(x, N=20000) for x in xh])/(0.5**(0.5+B)*heine(0.5))
far = np.min(np.abs(np.log(xs)[:,None]-lam*np.arange(8)[None,:]),axis=1) > 0.01
print("max |Im chi/chi(1/2)| away from poles:", np.max(np.abs(chin.imag[far])), " max |Re|:", np.max(np.abs(chin.real[far])))
print("max rel. dev. from Heine for x<0.995:", np.max(np.abs(chin[xs<0.995]-hn)/np.abs(hn)))
# residues in Lambda: delta chi(Lambda_n+delta) at delta = 1e-6 i (error O(delta))
def res(n):
    e = 1e-6
    return 1j*e*chi_vec(lam*n+1j*e)[0]
R = np.array([res(n) for n in range(8)]); R = R/R[0]
# Al-Salam--Chihara Q_n(E; a, a | q^2)/(q^2;q^2)_n from the three-term recurrence
a = q**(1-2*B); E = np.cos(theta); Q = [1.0, 2*E-2*a]
for n in range(1, 8):
    Q.append((2*E-2*a*q2**n)*Q[n]-(1-q2**n)*(1-a*a*q2**(n-1))*Q[n-1])
qp = np.cumprod(np.r_[1, 1-q2**np.arange(1, 8)]); A = np.array(Q[:8])/qp
print("residues/res_0     :", np.round(R.real, 6), " max Im:", np.max(np.abs(R.imag)))
print("ASC Q_n/(q2;q2)_n  :", np.round(A, 6))
print("max |difference|   :", np.max(np.abs(R-A)))
fig, (ax1, ax2) = plt.subplots(2, 1, figsize=(6.2, 4.8), sharex=True, gridspec_kw={'height_ratios': [2, 1]})
ax1.axvspan(0.03, 1, color='#fbe9dc', lw=0)
ax1.plot(xs, np.arcsinh(chin.real), 'k', lw=0.8, label=r'$\chi_s$ continued to real $q$')
ax1.plot(xh, np.arcsinh(hn.real), '--', color='#e8730c', lw=1.6, label=r'Heine series, $x<1$')
for n in range(8): ax1.axvline(q2**(-n), color='#1f77b4', ls=':', lw=0.8)
ax1.text(0.13, 7.3, 'circle of convergence', color='#e8730c', fontsize=8)
ax1.text(1.05, -8.2, 'centre of the disk', color='#1f77b4', fontsize=8)
ax1.set_ylim(-8.8, 8.8); ax1.set_ylabel(r'arsinh$\,[\chi_s/\chi_s(x=1/2)]$'); ax1.legend(loc='lower left', fontsize=8)
xn = q2**(-np.arange(8))
ax2.bar(xn, R.real, width=0.12*xn, color='#7fb3d8', label=r'residues at $x=q^{-2n}$')
ax2.plot(xn, A, 's', mfc='none', mec='#d62728', mew=1.3, label=r'$Q_n(E;q^{1-2B},q^{1-2B}|q^2)/(q^2;q^2)_n$')
ax2.axhline(0, color='k', lw=0.6); ax2.set_ylabel(r'residue / residue$_0$'); ax2.set_xscale('log')
ax2.set_xlabel(r'$x=-qu$'); ax2.legend(loc='lower left', fontsize=8); ax2.set_xlim(0.025, 140)
fig.tight_layout(); fig.savefig('../fig_fb_asc.pdf'); fig.savefig('fig_fb_asc.png', dpi=110)

